Exact-Quota Facility Location: A Transfer Framework and Three Approximation Guarantees

Facility location with outliers asks which facilities to open and which clients to serve, subject to a prescribed service quota. We give a framework for transferring facility-location cost certificates to this exact-quota setting. The framework yields deterministic polynomial-time approximation guarantees of $571/376<1.52$ for metric facility location with outliers, strictly less than $1.853$ for priority facility location with outliers, and $2.16995<2.17$ for squared-metric facility location with outliers. Each algorithm serves the prescribed number of clients and pays the original facility-opening costs. The framework separates initialization from improvement. A growth process is stopped when it first reaches the quota; deleting excess clients from its last batch leaves a payment deficit supported on a bounded number of facilities. Greedy additions then reoptimize the served client set. A threshold-coverage representation makes the resulting service cost supermodular and allows the usual density analysis to compare different client sets. Finally, enumerating and prepaying a constant number of expensive facilities absorbs the exceptional costs. A transfer theorem states exactly which initialization certificate is sufficient and how many prepaid facilities it requires. The three applications supply this certificate in different ways. The metric case uses a quota prefix of reassigning JMS; the priority case uses persistent contributions and a cleanup ordered by service level; and the squared-metric case uses a local factor-revealing certificate valid for arbitrary client subsets of the same run. We provide complete finite proofs of the numerical interfaces, including an exact rational certificate for the squared-metric bound.

==> anc/README.md <==
# Exact certificate for the squared-metric local bound

This supplement accompanies *Exact-Quota Facility Location: A Transfer Framework and Three Approximation Guarantees*.

Run with Python 3, from this directory:

```sh
python3 verify_square_certificate.py square-k400-certificate.json.gz verification.json
```

Use normal Python mode (not `python -O`, which disables assertions). Only the standard library is required. The verifier reconstructs all valid rows and checks the resulting coefficients with exact rational arithmetic. It does not run or trust an optimization solver.

Expected: `status=VALID_UPPER_BOUND`, `k=400`, `column_count=80601`, `nonzero_rows=123414`, `target_certified=true`, `strict_2_17_verified=true`. The paper proves the validity of the row families and the finite reduction from any client subset to UP(400).

The number 400 is a fixed proof dimension, not the number of facilities permitted in the problem.


==> anc/verification.json <==
{
  "status": "VALID_UPPER_BOUND",
  "k": 400,
  "column_count": 80601,
  "row_counts": {
    "alpha": 363,
    "rmono": 75746,
    "tri": 46954,
    "weighted_budget": 351
  },
  "nonzero_rows": 123414,
  "repaired_columns": 342,
  "total_deficit": "261/200000000000",
  "A_certified": "290000000783/200000000000",
  "B_certified": "850791523903/250000000000",
  "A_float": 1.450000003915,
  "B_float": 3.403166095612,
  "rho": "20543/10000",
  "log_upper_exact": "5647169840140346804818678367492240535735805814677164170875684346497191642079034564366698038066201631979220002528455151311513994768007678503704556020889497613154913041917492644558751669989013104291/7843997869462384951642823658632799399709143415301550135271275990979074206512546906663273731867887653751576802697727591643344788569574665856106157761384641172554982237336596697404946717228570340000",
  "facility_factor_upper": 2.1699351612313285,
  "connection_factor": 2.169822370448328,
  "target_ratio": "43399/20000",
  "target_below_2_17": true,
  "target_certified": true,
  "strict_2_17_verified": true,
  "rounded_constants": {
    "A": "145001/100000",
    "B": "2127/625",
    "certified": true
  }
}


==> anc/verify_square_certificate.py <==
"""Solver-free, independently assembled verification of a weighted-row certificate.
Usage: python3 verify_square_certificate.py certificate.json output.json [rho]
Only Python's standard library is needed. The proof of the row families and
residual bounds is in Appendices G and H of the accompanying manuscript.
This does not trust an LP status.
"""
import gzip,json,sys
from fractions import Fraction as F
from collections import Counter
from pathlib import Path
src=Path(sys.argv[1]); raw=gzip.decompress(src.read_bytes()) if src.suffix=='.gz' else src.read_bytes()
data=json.loads(raw); k=data['k']
assert isinstance(k,int) and k>=2
alpha=[('a',j) for j in range(k)];d=[('d',j) for j in range(k)]
r=[('r',j,l) for j in range(k) for l in range(j+1,k)];fee=('f',)
coef={v:F(0) for v in alpha+d+r+[fee]}; counts=Counter()
def add(v,x):assert v in coef;coef[v]+=x
for typ,arg,w in data['weighted_rows']:
 w=F(w);assert w>=0;counts[typ]+=1
 if typ=='alpha':
  j=arg;assert 0<=j<k-1;add(('a',j),w);add(('a',j+1),-w)
 elif typ=='cap':
  j,l=arg;assert 0<=j<l<k;add(('r',j,l),w);add(('a',j),-w)
 elif typ=='rmono':
  j,l=arg;assert 0<=j<l<k-1;add(('r',j,l+1),w);add(('r',j,l),-w)
 elif typ=='tri':
  j,l,p,q,s=arg;assert 0<=j<l<k and all(isinstance(t,int) and t>0 for t in (p,q,s))
  den=p+q+s
  assert F(p,den)+F(q,den)+F(s,den)==1
  add(('a',l),w);add(('r',j,l),-w*F(den,p));add(('d',l),-w*F(den,q));add(('d',j),-w*F(den,s))
 elif typ=='weighted_budget':
  l,h,entries=arg;h=F(h);assert 0<=l<k and h>=0
  assert len({j for j,e in entries})==len(entries)
  add(fee,-w*h)
  for j,e in entries:
   e=F(e);assert 0<=j<k and j!=l and 0<=e<=h
   add(('r',j,l) if j<l else ('a',l),w*e);add(('d',j),-w*e)
 elif typ=='budget':
  l,active=arg;assert 0<=l<k and len(set(active))==len(active)
  add(fee,-w)
  for j in active:
   assert 0<=j<k and j!=l
   add(('r',j,l) if j<l else ('a',l),w);add(('d',j),-w)
 else:raise AssertionError(('Unknown row',typ))
# Add each residual bound as an actual valid row v - 3f - 6D <= 0.
# Round deficits upward to fixed-denominator rationals for compact output.
scale=10**12
ceil=lambda x:F(-((-x.numerator*scale)//x.denominator),scale)
repair_sum=F(0);nr=0
for v in alpha+r:
 target=F(1) if v[0]=='a' else F(0)
 missing=ceil(max(F(0),target-coef[v]))
 if missing:
  add(v,missing);add(fee,-3*missing)
  for u in d:add(u,-6*missing)
  repair_sum+=missing;nr+=1
# Sum of all constructed rows is <=0. Dominated alpha/r coefficients give:
# sum alpha <= -coef[f]*f + max_j(-coef[d_j])*sum d.
A=ceil(max(F(0),-coef[fee]));B=ceil(max(F(0),max(-coef[v] for v in d)))
assert all(coef[v]>=1 for v in alpha) and all(coef[v]>=0 for v in r)
assert coef[fee]+A>=0 and all(coef[v]+B>=0 for v in d)
rho=F(sys.argv[3]) if len(sys.argv)>3 else F(20543,10000)
assert rho>=1
z=(rho-1)/(rho+1);N=20
U=2*sum((z**(2*i+1)/F(2*i+1) for i in range(N)),F(0))+2*z**(2*N+1)/(F(2*N+1)*(1-z*z))
a=F(43399,20000)
report={'status':'VALID_UPPER_BOUND','k':k,'column_count':len(coef),'row_counts':dict(counts),'nonzero_rows':sum(counts.values()),'repaired_columns':nr,'total_deficit':str(repair_sum),'A_certified':str(A),'B_certified':str(B),'A_float':float(A),'B_float':float(B),'rho':str(rho),'log_upper_exact':str(U),'facility_factor_upper':float(A+U),'connection_factor':float(1+(B-1)/rho),'target_ratio':str(a),'target_below_2_17':a<F(217,100),'target_certified':A+U<=a and 1+(B-1)/rho<=a,'strict_2_17_verified':A+U<F(217,100) and 1+(B-1)/rho<F(217,100)}
Ar,Br=F(145001,100000),F(2127,625)
report['rounded_constants']={'A':str(Ar),'B':str(Br),'certified':A<=Ar and B<=Br and Ar+U<a and 1+(Br-1)/rho<a}
if len(sys.argv)>2:Path(sys.argv[2]).write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))

